Six-loop $\varepsilon$ expansion of three-dimensional $\text{U}(n)\times \text{U}(m)$ models

We analyze the Landau-Wilson field theory with $\text{U}(n)\times\text{U}(m)$ symmetry which describes the finite-temperature phase transition in QCD in the limit of vanishing quark masses with $n=m=N_f$ flavors and unbroken anomaly at the critical temperature. The six-loop expansions of the renormalization group functions are calculated within the Minimal Subtraction scheme in $4 - \varepsilon$ dimensions. The $\varepsilon$ series for the upper marginal dimensionality $n^{+}(m,4-\varepsilon)$ -- the key quantity of the theory -- are obtained and resummed by means of different approaches. The numbers found are compared with their counterparts obtained earlier within lower perturbative orders and the pseudo-$\varepsilon$ analysis of massive six-loop three-dimensional expansions. In particular, using an increase in the accuracy of numerical results for $n^{+}(m,3)$ by one order of magnitude, we strengthen the conclusions obtained within previous order in perturbation theory about fairness of the inequality $n^{+}(m,3)>m$. This, in turn, indicates the absence of a stable three-dimensional fixed point for $n=m$, and as a consequence a first-order kind of finite-temperature phase transition in light QCD.

==> anc/README <==
The content of these files are as follows:

1. rg_expansions.m

Here we present the numeric 6-loop expansions of the renormalization group functions.

2. marg_dim_exp.m

This file contains the $\varepsilon$ expansions for marginal dimensionality $n^{+}(m,4-\varepsilon)$ under $m=\{2..6\}$. 


==> anc/marg_dim_exp.m <==
N[Z35] = 0.037707672984847544;

n["+",2]=18.48528137423857 - 19.899494936611656*eps + 2.9259763840693886*eps^2 + 4.6185372859150196*eps^3 - 0.718177020471741*eps^4 - 1.7661063855826804*eps^5;

n["+",3]=28.856406460551018 - 30.08327578257896*eps + 6.556555724988345*eps^2 + 3.4056359335245423*eps^3 - 0.7958224841196441*eps^4 - 1.4507262447759641*eps^5;

n["+",4]=38.973665961010276 - 40.238577025077596*eps + 9.608553834111875*eps^2 + 3.050490738449208*eps^3 - 0.6155691373864497*eps^4 - 1.369657717994899*eps^5;

n["+",5]=49. - 50.374999999999936*eps + 12.48655981608825*eps^2 + 2.980690407486495*eps^3 - 0.4627113483975635*eps^4 - 1.4145070506832735*eps^5;

n["+",6]=58.982753492378876 - 60.50089772293195*eps + 15.286594376320718*eps^2 + 3.0432708920750997*eps^3 - 0.34159707444523196*eps^4 - 1.5146295953035886*eps^5;


==> anc/rg_expansions.txt <==
(* numeric evaluation for mzv(3,5) = Z35: *)
N[Z35]  =  0.037707672984847544;

beta1fun=g1*(-eps + 3.9999999999999996*g1 - 10.5*g1^2 + 85.91787780426658*g1^3 - 1017.1897433210871*g1^4 + 15217.694180648896*g1^5 - 265569.03928131936*g1^6 - 20.5*g2^2 + (2.9999999999999996*g2^2)/g1 + 315.1466697981089*g1*g2^2 - 5838.329243107429*g1^2*g2^2 + 124283.66517733355*g1^3*g2^2 - 2.900147894218334*^6*g1^4*g2^2 - 2887.522116215363*g2^4 + (55.411865675830256*g2^4)/g1 + 117297.5519173737*g1*g2^4 - 4.379031995886377*^6*g1^2*g2^4 - 878761.6525676033*g2^6 + (7863.362118867427*g2^6)/g1 + 1.9999999999999996*g2*m - 11.*g1*g2*m + 140.07373135166048*g1^2*g2*m - 2252.394639524006*g1^3*g2*m + 42875.1169722151*g1^4*g2*m - 912237.151751176*g1^5*g2*m + 118.27404851374541*g2^3*m - (2.999999999999999*g2^3*m)/g1 - 3938.573553263217*g1*g2^3*m + 126429.28723663319*g1^2*g2^3*m - 4.0306825669718324*^6*g1^3*g2^3*m + 36658.012104383895*g2^5*m - (388.70154418685985*g2^5*m)/g1 - 2.3334899330274686*^6*g1*g2^5*m - (110816.74411392612*g2^7*m)/g1 + 14.374999999999998*g1*g2^2*m^2 - 619.6819338682232*g1^2*g2^2*m^2 + 19956.75000198317*g1^3*g2^2*m^2 - 613326.2607804737*g1^4*g2^2*m^2 - 246.7484861311364*g2^4*m^2 + (1.2499999999999998*g2^4*m^2)/g1 + 18464.95226073401*g1*g2^4*m^2 - 1.0318490067213078*^6*g1^2*g2^4*m^2 - 193642.0128668939*g2^6*m^2 + (1176.0072346775462*g2^6*m^2)/g1 - 4.218617849131302*g1*g2^3*m^3 + 1140.7376742865536*g1^2*g2^3*m^3 - 81700.2585416876*g1^3*g2^3*m^3 + 243.42281467603004*g2^5*m^3 + (0.08333333333333348*g2^5*m^3)/g1 - 43577.532564345296*g1*g2^5*m^3 - (1953.85668537769*g2^7*m^3)/g1 - 2.854889568472369*g1*g2^4*m^4 - 745.2839983161132*g1^2*g2^4*m^4 - 86.717678121828*g2^6*m^4 - (0.19413566934242404*g2^6*m^4)/g1 + 1.8830290316619742*g1*g2^5*m^5 + (0.04099574910244639*g2^7*m^5)/g1 + 1.9999999999999996*g2*n - 11.*g1*g2*n + 140.07373135166048*g1^2*g2*n - 2252.394639524006*g1^3*g2*n + 42875.1169722151*g1^4*g2*n - 912237.151751176*g1^5*g2*n + 118.27404851374541*g2^3*n - (2.999999999999999*g2^3*n)/g1 - 3938.573553263217*g1*g2^3*n + 126429.28723663319*g1^2*g2^3*n - 4.0306825669718324*^6*g1^3*g2^3*n + 36658.012104383895*g2^5*n - (388.70154418685985*g2^5*n)/g1 - 2.3334899330274686*^6*g1*g2^5*n - (110816.74411392612*g2^7*n)/g1 + 0.9999999999999999*g1*m*n - 4.5*g1^2*m*n + 46.8433535473939*g1^3*m*n - 673.9408041336746*g1^4*m*n + 11712.731555804305*g1^5*m*n - 231600.42989538313*g1^6*m*n - 2.5*g2^2*m*n + 97.2620242568727*g1*g2^2*m*n - 2865.131351649974*g1^2*g2^2*m*n + 82742.85954930409*g1^3*g2^2*m*n - 2.4209204463633336*^6*g1^4*g2^2*m*n - 1260.414794561438*g2^4*m*n + (16.77484141895756*g2^4*m*n)/g1 + 71073.22292232164*g1*g2^4*m*n - 3.4749428174956897*^6*g1^2*g2^4*m*n - 672018.7329627012*g2^6*m*n + (4666.258339032727*g2^6*m*n)/g1 + 9.874999999999996*g1^2*g2*m^2*n - 403.60541598959355*g1^3*g2*m^2*n + 11834.241904059601*g1^4*g2*m^2*n - 337447.7922709372*g1^5*g2*m^2*n + 3.749999999999999*g2^3*m^2*n - 321.69746534107406*g1*g2^3*m^2*n + 19755.38134880989*g1^2*g2^3*m^2*n - 981886.9235734264*g1^3*g2^3*m^2*n + 5222.806506837404*g2^5*m^2*n - (27.722366418603464*g2^5*m^2*n)/g1 - 504483.5293810796*g1*g2^5*m^2*n - (23034.90080579808*g2^7*m^2*n)/g1 - 3.221756064218172*g1^2*g2^2*m^3*n + 1086.4038508110716*g1^3*g2^2*m^3*n - 72318.19913527372*g1^4*g2^2*m^3*n - 1.7926686880727245*g2^4*m^3*n + 538.4049757483613*g1*g2^4*m^3*n - 66527.5434706575*g1^2*g2^4*m^3*n - 11168.905867181567*g2^6*m^3*n + (22.03321001304361*g2^6*m^3*n)/g1 - 5.072875935093622*g1^2*g2^3*m^4*n - 867.8944607991398*g1^3*g2^3*m^4*n + 0.08691557168203823*g2^5*m^4*n - 440.1786600335422*g1*g2^5*m^4*n - (6.442993267608838*g2^7*m^4*n)/g1 + 3.622486523588205*g1^2*g2^4*m^5*n + 0.18720613805377012*g2^6*m^5*n + 14.374999999999998*g1*g2^2*n^2 - 619.6819338682232*g1^2*g2^2*n^2 + 19956.75000198317*g1^3*g2^2*n^2 - 613326.2607804737*g1^4*g2^2*n^2 - 246.7484861311364*g2^4*n^2 + (1.2499999999999998*g2^4*n^2)/g1 + 18464.95226073401*g1*g2^4*n^2 - 1.0318490067213078*^6*g1^2*g2^4*n^2 - 193642.0128668939*g2^6*n^2 + (1176.0072346775462*g2^6*n^2)/g1 + 9.874999999999996*g1^2*g2*m*n^2 - 403.60541598959355*g1^3*g2*m*n^2 + 11834.241904059601*g1^4*g2*m*n^2 - 337447.7922709372*g1^5*g2*m*n^2 + 3.749999999999999*g2^3*m*n^2 - 321.69746534107406*g1*g2^3*m*n^2 + 19755.38134880989*g1^2*g2^3*m*n^2 - 981886.9235734264*g1^3*g2^3*m*n^2 + 5222.806506837404*g2^5*m*n^2 - (27.722366418603464*g2^5*m*n^2)/g1 - 504483.5293810796*g1*g2^5*m*n^2 - (23034.90080579808*g2^7*m*n^2)/g1 + 2.0624999999999996*g1^3*m^2*n^2 - 83.40258996622777*g1^4*m^2*n^2 + 2194.0819954084113*g1^5*m^2*n^2 - 57069.734850408044*g1^6*m^2*n^2 + 0.18749999999999997*g1*g2^2*m^2*n^2 - 60.917877804266595*g1^2*g2^2*m^2*n^2 + 5181.125883288205*g1^3*g2^2*m^2*n^2 - 273062.5692741331*g1^4*g2^2*m^2*n^2 - 16.499105894814228*g2^4*m^2*n^2 + 2359.5499767970123*g1*g2^4*m^2*n^2 - 216480.8301921623*g1^2*g2^4*m^2*n^2 - 38521.32326293778*g2^6*m^2*n^2 + (124.03415128515239*g2^6*m^2*n^2)/g1 - 0.6364186880727241*g1^3*g2*m^3*n^2 + 441.5664974431979*g1^4*g2*m^3*n^2 - 26745.330436151235*g1^5*g2*m^3*n^2 - 0.4406382150868694*g1*g2^3*m^3*n^2 + 202.13977729346448*g1^2*g2^3*m^3*n^2 - 27194.582447163655*g1^3*g2^3*m^3*n^2 + 26.85772615984322*g2^5*m^3*n^2 - 8259.734677585313*g1*g2^5*m^3*n^2 - (257.5810267392769*g2^7*m^3*n^2)/g1 - 4.411178374202144*g1^3*g2^2*m^4*n^2 - 534.0312216520442*g1^4*g2^2*m^4*n^2 + 0.3013883849545656*g1*g2^4*m^4*n^2 - 355.491784225764*g1^2*g2^4*m^4*n^2 - 21.125934059713146*g2^6*m^4*n^2 + 3.6235899859284513*g1^3*g2^3*m^5*n^2 - 0.050473043756285384*g1*g2^5*m^5*n^2 - 4.218617849131302*g1*g2^3*n^3 + 1140.7376742865536*g1^2*g2^3*n^3 - 81700.2585416876*g1^3*g2^3*n^3 + 243.42281467603004*g2^5*n^3 + (0.08333333333333348*g2^5*n^3)/g1 - 43577.532564345296*g1*g2^5*n^3 - (1953.85668537769*g2^7*n^3)/g1 - 3.221756064218172*g1^2*g2^2*m*n^3 + 1086.4038508110716*g1^3*g2^2*m*n^3 - 72318.19913527372*g1^4*g2^2*m*n^3 - 1.7926686880727245*g2^4*m*n^3 + 538.4049757483613*g1*g2^4*m*n^3 - 66527.5434706575*g1^2*g2^4*m*n^3 - 11168.905867181567*g2^6*m*n^3 + (22.03321001304361*g2^6*m*n^3)/g1 - 0.6364186880727241*g1^3*g2*m^2*n^3 + 441.5664974431979*g1^4*g2*m^2*n^3 - 26745.330436151235*g1^5*g2*m^2*n^3 - 0.4406382150868694*g1*g2^3*m^2*n^3 + 202.13977729346448*g1^2*g2^3*m^2*n^3 - 27194.582447163655*g1^3*g2^3*m^2*n^3 + 26.85772615984322*g2^5*m^2*n^3 - 8259.734677585313*g1*g2^5*m^2*n^3 - (257.5810267392769*g2^7*m^2*n^3)/g1 + 0.052083333333333696*g1^4*m^3*n^3 + 70.03422326381505*g1^5*m^3*n^3 - 3871.1511268306986*g1^6*m^3*n^3 + 23.335820260849196*g1^3*g2^2*m^3*n^3 - 4450.777785135891*g1^4*g2^2*m^3*n^3 + 1.4009028007767892*g1*g2^4*m^3*n^3 - 1844.3773698648215*g1^2*g2^4*m^3*n^3 - 111.04765342035613*g2^6*m^3*n^3 - 1.8658928475321002*g1^4*g2*m^4*n^3 - 163.12836455476193*g1^5*g2*m^4*n^3 - 152.61027174235284*g1^3*g2^3*m^4*n^3 - 2.0155421231545945*g1*g2^5*m^4*n^3 + 2.0311181530028204*g1^4*g2^2*m^5*n^3 - 2.854889568472369*g1*g2^4*n^4 - 745.2839983161132*g1^2*g2^4*n^4 - 86.717678121828*g2^6*n^4 - (0.19413566934242404*g2^6*n^4)/g1 - 5.072875935093622*g1^2*g2^3*m*n^4 - 867.8944607991398*g1^3*g2^3*m*n^4 + 0.08691557168203823*g2^5*m*n^4 - 440.1786600335422*g1*g2^5*m*n^4 - (6.442993267608838*g2^7*m*n^4)/g1 - 4.411178374202144*g1^3*g2^2*m^2*n^4 - 534.0312216520442*g1^4*g2^2*m^2*n^4 + 0.3013883849545656*g1*g2^4*m^2*n^4 - 355.491784225764*g1^2*g2^4*m^2*n^4 - 21.125934059713146*g2^6*m^2*n^4 - 1.8658928475321002*g1^4*g2*m^3*n^4 - 163.12836455476193*g1^5*g2*m^3*n^4 - 152.61027174235284*g1^3*g2^3*m^3*n^4 - 2.0155421231545945*g1*g2^5*m^3*n^4 - 0.3126878790136361*g1^5*m^4*n^4 - 20.65468738270555*g1^6*m^4*n^4 - 18.925237443145747*g1^4*g2^2*m^4*n^4 + 0.6095437422897743*g1^5*g2*m^5*n^4 + 1.8830290316619742*g1*g2^5*n^5 + (0.04099574910244639*g2^7*n^5)/g1 + 3.622486523588205*g1^2*g2^4*m*n^5 + 0.18720613805377012*g2^6*m*n^5 + 3.6235899859284513*g1^3*g2^3*m^2*n^5 - 0.050473043756285384*g1*g2^5*m^2*n^5 + 2.0311181530028204*g1^4*g2^2*m^3*n^5 + 0.6095437422897743*g1^5*g2*m^4*n^5 + 0.07661031558791205*g1^6*m^5*n^5);

beta2fun=g2*(-eps + 6.*g1 - 20.500000000000004*g1^2 + 203.5977798654059*g1^3 - 2833.55407708143*g1^4 + 48431.04811167825*g1^5 - 944467.7419052812*g1^6 - 7.499999999999998*g2^2 + 220.89746270332103*g1*g2^2 - 5709.977534675763*g1^2*g2^2 + 153889.60558241987*g1^3*g2^2 - 4.298607315859068*^6*g1^4*g2^2 - 576.312821404635*g2^4 + 47414.84045686419*g1*g2^4 - 2.6106176187980575*^6*g1^2*g2^4 - 124097.01646425427*g2^6 + 1.*g2*m - 10.999999999999998*g1*g2*m + 185.9855970274908*g1^2*g2*m - 3713.886256235217*g1^3*g2*m + 84024.9975304167*g1^4*g2*m - 2.0584781279649055*^6*g1^5*g2*m + 29.25601212843635*g2^3*m - 1953.731199613674*g1*g2^3*m + 91990.8555914621*g1^2*g2^3*m - 3.809789426994003*^6*g1^3*g2^3*m + 6134.362089735137*g2^5*m - 771239.0088281031*g1*g2^5*m + 4.5*g1*g2^2*m^2 - 519.1277274227591*g1^2*g2^2*m^2 + 22894.25311963822*g1^3*g2^2*m^2 - 871459.5111697044*g1^4*g2^2*m^2 - 52.25871106292545*g2^4*m^2 + 6991.852750815002*g1*g2^4*m^2 - 581637.100047931*g1^2*g2^4*m^2 - 28323.26006980824*g2^6*m^2 + 2.053085354739391*g1*g2^3*m^3 + 514.9078297320483*g1^2*g2^3*m^3 - 64149.04145214543*g1^3*g2^3*m^3 + 44.15687303812723*g2^5*m^3 - 13455.62360487527*g1*g2^5*m^3 - 1.9630428457638534*g1*g2^4*m^4 + 10.739589902761955*g1^2*g2^4*m^4 - 12.559934456195819*g2^6*m^4 + 0.34906607106161175*g1*g2^5*m^5 + 1.*g2*n - 10.999999999999998*g1*g2*n + 185.9855970274908*g1^2*g2*n - 3713.886256235217*g1^3*g2*n + 84024.9975304167*g1^4*g2*n - 2.0584781279649055*^6*g1^5*g2*n + 29.25601212843635*g2^3*n - 1953.731199613674*g1*g2^3*n + 91990.8555914621*g1^2*g2^3*n - 3.809789426994003*^6*g1^3*g2^3*n + 6134.362089735137*g2^5*n - 771239.0088281031*g1*g2^5*n - 2.4999999999999996*g1^2*m*n + 37.42468283791512*g1^3*m*n - 713.7039651547743*g1^4*m*n + 15567.030458551122*g1^5*m*n - 370578.88174284186*g1^6*m*n - 1.5*g2^2*m*n + 65.34936567583026*g1*g2^2*m*n - 2484.3171121300065*g1^2*g2^2*m*n + 88024.13936313448*g1^3*g2^2*m*n - 3.0583123783313287*^6*g1^4*g2^2*m*n - 257.4856435282113*g2^4*m*n + 28245.559009285822*g1*g2^4*m*n - 1.9910775874079901*^6*g1^2*g2^4*m*n - 95879.8119716628*g2^6*m*n - 2.1875*g1^2*g2*m^2*n - 157.16867738733933*g1^3*g2*m^2*n + 7836.712406532684*g1^4*g2*m^2*n - 306106.26984048856*g1^5*g2*m^2*n + 0.8125*g2^3*m^2*n - 153.76535780518813*g1*g2^3*m^2*n + 12090.626664534146*g1^2*g2^3*m^2*n - 744184.8902200474*g1^3*g2^3*m^2*n + 890.1964692330682*g2^5*m^2*n - 164623.04263581746*g1*g2^5*m^2*n + 5.180089397551509*g1^2*g2^2*m^3*n + 50.89604344360856*g1^3*g2^2*m^3*n - 26634.651206015747*g1^4*g2^2*m^3*n - 0.03124999999999989*g2^4*m^3*n + 149.924798747017*g1*g2^4*m^3*n - 29371.404303539046*g1^2*g2^4*m^3*n - 1643.7540321915903*g2^6*m^3*n - 2.136817001686731*g1^2*g2^3*m^4*n + 416.6595212848019*g1^3*g2^3*m^4*n - 0.11855220967121204*g2^5*m^4*n - 36.739199497397536*g1*g2^5*m^4*n - 0.22373936055954685*g1^2*g2^4*m^5*n + 0.03561456648546541*g2^6*m^5*n + 4.5*g1*g2^2*n^2 - 519.1277274227591*g1^2*g2^2*n^2 + 22894.25311963822*g1^3*g2^2*n^2 - 871459.5111697044*g1^4*g2^2*n^2 - 52.25871106292545*g2^4*n^2 + 6991.852750815002*g1*g2^4*n^2 - 581637.100047931*g1^2*g2^4*n^2 - 28323.26006980824*g2^6*n^2 - 2.1875*g1^2*g2*m*n^2 - 157.16867738733933*g1^3*g2*m*n^2 + 7836.712406532684*g1^4*g2*m*n^2 - 306106.26984048856*g1^5*g2*m*n^2 + 0.8125*g2^3*m*n^2 - 153.76535780518813*g1*g2^3*m*n^2 + 12090.626664534146*g1^2*g2^3*m*n^2 - 744184.8902200474*g1^3*g2^3*m*n^2 + 890.1964692330682*g2^5*m*n^2 - 164623.04263581746*g1*g2^5*m*n^2 - 1.6249999999999998*g1^3*m^2*n^2 - 12.771115153472454*g1^4*m^2*n^2 + 888.6835709476678*g1^5*m^2*n^2 - 35207.606564100875*g1^6*m^2*n^2 + 7.239931316642596*g1^2*g2^2*m^2*n^2 + 1031.0465440718312*g1^3*g2^2*m^2*n^2 - 114858.15745477146*g1^4*g2^2*m^2*n^2 - 3.421512484698831*g2^4*m^2*n^2 + 922.9749886382174*g1*g2^4*m^2*n^2 - 102664.73207718978*g1^2*g2^4*m^2*n^2 - 5394.227631106217*g2^6*m^2*n^2 + 3.742589397551507*g1^3*g2*m^3*n^2 - 58.947182303692436*g1^4*g2*m^3*n^2 - 4628.898776282892*g1^5*g2*m^3*n^2 - 4.200359323960448*g1^2*g2^3*m^3*n^2 - 2838.9607903461765*g1^3*g2^3*m^3*n^2 + 3.8441402126442026*g2^5*m^3*n^2 - 2346.4455744008956*g1*g2^5*m^3*n^2 - 1.1808816451791018*g1^3*g2^2*m^4*n^2 + 306.4145091428903*g1^4*g2^2*m^4*n^2 - 2.293822782882556*g1^2*g2^4*m^4*n^2 - 1.651759658900891*g2^6*m^4*n^2 - 0.941125478011288*g1^3*g2^3*m^5*n^2 + 2.053085354739391*g1*g2^3*n^3 + 514.9078297320483*g1^2*g2^3*n^3 - 64149.04145214543*g1^3*g2^3*n^3 + 44.15687303812723*g2^5*n^3 - 13455.62360487527*g1*g2^5*n^3 + 5.180089397551509*g1^2*g2^2*m*n^3 + 50.89604344360856*g1^3*g2^2*m*n^3 - 26634.651206015747*g1^4*g2^2*m*n^3 - 0.03124999999999989*g2^4*m*n^3 + 149.924798747017*g1*g2^4*m*n^3 - 29371.404303539046*g1^2*g2^4*m*n^3 - 1643.7540321915903*g2^6*m*n^3 + 3.742589397551507*g1^3*g2*m^2*n^3 - 58.947182303692436*g1^4*g2*m^2*n^3 - 4628.898776282892*g1^5*g2*m^2*n^3 - 4.200359323960448*g1^2*g2^3*m^2*n^3 - 2838.9607903461765*g1^3*g2^3*m^2*n^3 + 3.8441402126442026*g2^5*m^2*n^3 - 2346.4455744008956*g1*g2^5*m^2*n^3 + 0.8968353547393912*g1^4*m^3*n^3 - 19.49526501277536*g1^5*m^3*n^3 - 187.76649420183327*g1^6*m^3*n^3 + 6.910970252674129*g1^3*g2^2*m^3*n^3 + 256.52948964100807*g1^4*g2^2*m^3*n^3 - 46.74308806523007*g1^2*g2^4*m^3*n^3 - 14.554394626726452*g2^6*m^3*n^3 - 0.2791398110023974*g1^4*g2*m^4*n^3 + 119.63032558403*g1^5*g2*m^4*n^3 - 38.79779713761942*g1^3*g2^3*m^4*n^3 - 0.9422289403515309*g1^4*g2^2*m^5*n^3 - 1.9630428457638534*g1*g2^4*n^4 + 10.739589902761955*g1^2*g2^4*n^4 - 12.559934456195819*g2^6*n^4 - 2.136817001686731*g1^2*g2^3*m*n^4 + 416.6595212848019*g1^3*g2^3*m*n^4 - 0.11855220967121204*g2^5*m*n^4 - 36.739199497397536*g1*g2^5*m*n^4 - 1.1808816451791018*g1^3*g2^2*m^2*n^4 + 306.4145091428903*g1^4*g2^2*m^2*n^4 - 2.293822782882556*g1^2*g2^4*m^2*n^4 - 1.651759658900891*g2^6*m^2*n^4 - 0.2791398110023974*g1^4*g2*m^3*n^4 + 119.63032558403*g1^5*g2*m^3*n^4 - 38.79779713761942*g1^3*g2^3*m^3*n^4 - 0.010234426549716362*g1^5*m^4*n^4 + 17.936009133533407*g1^6*m^4*n^4 - 8.82383499609205*g1^4*g2^2*m^4*n^4 - 0.4223015256566675*g1^5*g2*m^5*n^4 + 0.34906607106161175*g1*g2^5*n^5 - 0.22373936055954685*g1^2*g2^4*m*n^5 + 0.03561456648546541*g2^6*m*n^5 - 0.941125478011288*g1^3*g2^3*m^2*n^5 - 0.9422289403515309*g1^4*g2^2*m^3*n^5 - 0.4223015256566675*g1^5*g2*m^4*n^5 - 0.07327153317438977*g1^6*m^5*n^5 - 60422.219999999994*g1^6*Z35 - 277192.80000000005*g1^4*g2^2*Z35 - 171157.86000000002*g1^2*g2^4*Z35 - 8340.84*g2^6*Z35 - 132533.82*g1^5*g2*m*Z35 - 245961.90000000002*g1^3*g2^3*m*Z35 - 47334.24*g1*g2^5*m*Z35 - 53422.200000000004*g1^4*g2^2*m^2*Z35 - 31460.400000000005*g1^2*g2^4*m^2*Z35 - 1355.94*g2^6*m^2*Z35 - 2041.2000000000003*g1^3*g2^3*m^3*Z35 - 364.5*g1*g2^5*m^3*Z35 - 132533.82*g1^5*g2*n*Z35 - 245961.90000000002*g1^3*g2^3*n*Z35 - 47334.24*g1*g2^5*n*Z35 - 24906.96*g1^6*m*n*Z35 - 200710.44000000003*g1^4*g2^2*m*n*Z35 - 124905.23999999999*g1^2*g2^4*m*n*Z35 - 5765.58*g2^6*m*n*Z35 - 20909.34*g1^5*g2*m^2*n*Z35 - 45507.960000000014*g1^3*g2^3*m^2*n*Z35 - 8802.*g1*g2^5*m^2*n*Z35 - 1652.4000000000005*g1^4*g2^2*m^3*n*Z35 - 962.2800000000001*g1^2*g2^4*m^3*n*Z35 - 37.260000000000005*g2^6*m^3*n*Z35 - 53422.200000000004*g1^4*g2^2*n^2*Z35 - 31460.400000000005*g1^2*g2^4*n^2*Z35 - 1355.94*g2^6*n^2*Z35 - 20909.34*g1^5*g2*m*n^2*Z35 - 45507.960000000014*g1^3*g2^3*m*n^2*Z35 - 8802.*g1*g2^5*m*n^2*Z35 - 2318.2200000000003*g1^6*m^2*n^2*Z35 - 8941.32*g1^4*g2^2*m^2*n^2*Z35 - 6117.93*g1^2*g2^4*m^2*n^2*Z35 - 185.22*g2^6*m^2*n^2*Z35 - 476.28*g1^5*g2*m^3*n^2*Z35 - 387.18*g1^3*g2^3*m^3*n^2*Z35 - 60.74999999999999*g1*g2^5*m^3*n^2*Z35 - 2041.2000000000003*g1^3*g2^3*n^3*Z35 - 364.5*g1*g2^5*n^3*Z35 - 1652.4000000000005*g1^4*g2^2*m*n^3*Z35 - 962.2800000000001*g1^2*g2^4*m*n^3*Z35 - 37.260000000000005*g2^6*m*n^3*Z35 - 476.28*g1^5*g2*m^2*n^3*Z35 - 387.18*g1^3*g2^3*m^2*n^3*Z35 - 60.74999999999999*g1*g2^5*m^2*n^3*Z35 - 48.60000000000001*g1^6*m^3*n^3*Z35 - 38.88*g1^4*g2^2*m^3*n^3*Z35 - 12.150000000000002*g1^2*g2^4*m^3*n^3*Z35);

phiRG=g1*(0.25*g1 - 0.25*g1^2 + 1.953125*g1^3 - 15.278293207433196*g1^4 + 161.62379157421367*g1^5 - 0.5624999999999999*g2^2 + (0.25*g2^2)/g1 + 7.968749999999998*g1*g2^2 - 92.86573544722953*g1^2*g2^2 + 1376.7313329147594*g1^3*g2^2 - 48.46036632587819*g2^4 + (1.5625*g2^4)/g1 + 1349.919577108642*g1*g2^4 + (92.50792480103678*g2^6)/g1 + 0.5*g2*m - 0.75*g1*g2*m + 7.812499999999999*g1^2*g2*m - 76.39146603716597*g1^3*g2*m + 969.742749445282*g1^4*g2*m + 8.125*g2^3*m - (0.25*g2^3*m)/g1 - 148.91941683783904*g1*g2^3*m + 3048.8406829678243*g1^2*g2^3*m + 926.0361308914164*g2^5*m - (15.002643817652388*g2^5*m)/g1 - 0.1875*g2^2*m^2 + 3.75*g1*g2^2*m^2 - 59.91719662710243*g1^2*g2^2*m^2 + 1047.625540698446*g1^3*g2^2*m^2 - 28.052836243525157*g2^4*m^2 + (0.390625*g2^4*m^2)/g1 + 1078.6078950769156*g1*g2^4*m^2 + (69.3395942825165*g2^6*m^2)/g1 - 0.3125*g2^3*m^3 - 3.8635152364929293*g1*g2^3*m^3 + 183.6351485164492*g1^2*g2^3*m^3 + 43.68482985405556*g2^5*m^3 - (0.275649389780808*g2^5*m^3)/g1 + 0.1217365322373732*g2^4*m^4 - 4.1705985723523895*g1*g2^4*m^4 - (0.2237275093395808*g2^6*m^4)/g1 + 0.021788699810045664*g2^5*m^5 + 0.5*g2*n - 0.75*g1*g2*n + 7.812499999999999*g1^2*g2*n - 76.39146603716597*g1^3*g2*n + 969.742749445282*g1^4*g2*n + 8.125*g2^3*n - (0.25*g2^3*n)/g1 - 148.91941683783904*g1*g2^3*n + 3048.8406829678243*g1^2*g2^3*n + 926.0361308914164*g2^5*n - (15.002643817652388*g2^5*n)/g1 + 0.25*g1*m*n - 0.3125*g1^2*m*n + 2.65625*g1^3*m*n - 23.511842367481982*g1^4*m*n + 269.00018556898027*g1^5*m*n - 0.9375000000000002*g2^2*m*n + (0.25*g2^2*m*n)/g1 + 16.40625*g1*g2^2*m*n - 230.63604309696626*g1^2*g2^2*m*n + 3848.795099927925*g1^3*g2^2*m*n - 115.5904783562685*g2^4*m*n + (2.734375*g2^4*m*n)/g1 + 3851.3819763502156*g1*g2^4*m*n + (257.0098083404277*g2^6*m*n)/g1 - 0.1875*g1*g2*m^2*n + 2.8125*g1^2*g2*m^2*n - 41.16774580024395*g1^3*g2*m^2*n + 644.2583639685995*g1^4*g2*m^2*n + 2.5*g2^3*m^2*n - (0.0625*g2^3*m^2*n)/g1 - 86.44247990145558*g1*g2^3*m^2*n + 2338.0536958600496*g1^2*g2^3*m^2*n + 689.9649622881736*g2^5*m^2*n - (8.533545856277073*g2^5*m^2*n)/g1 - 0.46875*g1*g2^2*m^3*n - 4.482380577853533*g1^2*g2^2*m^3*n + 186.20768360677894*g1^3*g2^2*m^3*n - 1.9687334811414137*g2^4*m^3*n - (0.07812500000000001*g2^4*m^3*n)/g1 + 183.56633543496466*g1*g2^4*m^3*n + (11.986745778584215*g2^6*m^3*n)/g1 + 0.2434730644747464*g1*g2^3*m^4*n - 6.890667448269336*g1^2*g2^3*m^4*n - 1.9999797657086968*g2^5*m^4*n + (0.02434730644747464*g2^5*m^4*n)/g1 + 0.05447174952511416*g1*g2^4*m^5*n + (0.003631449968340944*g2^6*m^5*n)/g1 - 0.1875*g2^2*n^2 + 3.75*g1*g2^2*n^2 - 59.91719662710243*g1^2*g2^2*n^2 + 1047.625540698446*g1^3*g2^2*n^2 - 28.052836243525157*g2^4*n^2 + (0.390625*g2^4*n^2)/g1 + 1078.6078950769156*g1*g2^4*n^2 + (69.3395942825165*g2^6*n^2)/g1 - 0.1875*g1*g2*m*n^2 + 2.8125*g1^2*g2*m*n^2 - 41.16774580024395*g1^3*g2*m*n^2 + 644.2583639685995*g1^4*g2*m*n^2 + 2.5*g2^3*m*n^2 - (0.0625*g2^3*m*n^2)/g1 - 86.44247990145558*g1*g2^3*m*n^2 + 2338.0536958600496*g1^2*g2^3*m*n^2 + 689.9649622881736*g2^5*m*n^2 - (8.533545856277073*g2^5*m*n^2)/g1 - 0.0625*g1^2*m^2*n^2 + 0.6250000000000001*g1^3*m^2*n^2 - 8.651643162724548*g1^4*m^2*n^2 + 120.12395838619142*g1^5*m^2*n^2 - 26.842708064617778*g1^2*g2^2*m^2*n^2 + 759.4366099358609*g1^3*g2^2*m^2*n^2 - 15.205379570097579*g2^4*m^2*n^2 + (0.234375*g2^4*m^2*n^2)/g1 + 724.080831557875*g1*g2^4*m^2*n^2 + (50.8939665552868*g2^6*m^2*n^2)/g1 - 0.3125*g1^2*g2*m^3*n^2 - 2.0904700133787864*g1^3*g2*m^3*n^2 + 76.48538634854907*g1^4*g2*m^3*n^2 - 0.07395172578989881*g1*g2^3*m^3*n^2 + 64.35284286441147*g1^2*g2^3*m^3*n^2 + 30.778788028974734*g2^5*m^3*n^2 - (0.11809730644747465*g2^5*m^3*n^2)/g1 + 0.2434730644747464*g1^2*g2^2*m^4*n^2 - 5.202774841435692*g1^3*g2^2*m^4*n^2 - 0.8293508419193525*g1*g2^4*m^4*n^2 - (0.10960245161186871*g2^6*m^4*n^2)/g1 + 0.07262899936681888*g1^2*g2^3*m^5*n^2 - 0.3125*g2^3*n^3 - 3.8635152364929293*g1*g2^3*n^3 + 183.6351485164492*g1^2*g2^3*n^3 + 43.68482985405556*g2^5*n^3 - (0.275649389780808*g2^5*n^3)/g1 - 0.46875*g1*g2^2*m*n^3 - 4.482380577853533*g1^2*g2^2*m*n^3 + 186.20768360677894*g1^3*g2^2*m*n^3 - 1.9687334811414137*g2^4*m*n^3 - (0.07812500000000001*g2^4*m*n^3)/g1 + 183.56633543496466*g1*g2^4*m*n^3 + (11.986745778584215*g2^6*m*n^3)/g1 - 0.3125*g1^2*g2*m^2*n^3 - 2.0904700133787864*g1^3*g2*m^2*n^3 + 76.48538634854907*g1^4*g2*m^2*n^3 - 0.07395172578989881*g1*g2^3*m^2*n^3 + 64.35284286441147*g1^2*g2^3*m^2*n^3 + 30.778788028974734*g2^5*m^2*n^3 - (0.11809730644747465*g2^5*m^2*n^3)/g1 - 0.07812500000000001*g1^3*m^3*n^3 - 0.39374669622828273*g1^4*m^3*n^3 + 12.410602980505052*g1^5*m^3*n^3 + 0.5449136155707066*g1^2*g2^2*m^3*n^3 - 0.10311064872828446*g1^3*g2^2*m^3*n^3 + 2.5927092726111005*g1*g2^4*m^3*n^3 + (0.4238572019208368*g2^6*m^3*n^3)/g1 + 0.1217365322373732*g1^3*g2*m^4*n^3 - 2.021768465518742*g1^4*g2*m^4*n^3 + 0.2240682292403478*g1^2*g2^3*m^4*n^3 + 0.05447174952511416*g1^3*g2^2*m^5*n^3 + 0.1217365322373732*g2^4*n^4 - 4.1705985723523895*g1*g2^4*n^4 - (0.2237275093395808*g2^6*n^4)/g1 + 0.2434730644747464*g1*g2^3*m*n^4 - 6.890667448269336*g1^2*g2^3*m*n^4 - 1.9999797657086968*g2^5*m*n^4 + (0.02434730644747464*g2^5*m*n^4)/g1 + 0.2434730644747464*g1^2*g2^2*m^2*n^4 - 5.202774841435692*g1^3*g2^2*m^2*n^4 - 0.8293508419193525*g1*g2^4*m^2*n^4 - (0.10960245161186871*g2^6*m^2*n^4)/g1 + 0.1217365322373732*g1^3*g2*m^3*n^4 - 2.021768465518742*g1^4*g2*m^3*n^4 + 0.2240682292403478*g1^2*g2^3*m^3*n^4 + 0.02434730644747464*g1^4*m^4*n^4 - 0.33332996095144946*g1^5*m^4*n^4 + 0.20282542716394794*g1^3*g2^2*m^4*n^4 + 0.021788699810045664*g1^4*g2*m^5*n^4 + 0.021788699810045664*g2^5*n^5 + 0.05447174952511416*g1*g2^4*m*n^5 + (0.003631449968340944*g2^6*m*n^5)/g1 + 0.07262899936681888*g1^2*g2^3*m^2*n^5 + 0.05447174952511416*g1^3*g2^2*m^3*n^5 + 0.021788699810045664*g1^4*g2*m^4*n^5 + 0.003631449968340944*g1^5*m^5*n^5);

mRG=g2*((-2.*g1)/g2 + (2.5*g1^2)/g2 - (13.874999999999996*g1^3)/g2 + (108.961233699757*g1^4)/g2 - (1149.7084833995361*g1^5)/g2 + (14505.561212069782*g1^6)/g2 + 2.5*g2 - 30.75*g1*g2 + 417.52291223754713*g1^2*g2 - 6693.054163432225*g1^3*g2 + 117896.00636941333*g1^4*g2 + 73.07635439576597*g2^3 - 3288.466962592163*g1*g2^3 + 109307.37626111943*g1^2*g2^3 + 7479.16337126213*g2^5 - 1.9999999999999996*m + 5.*g1*m - 41.625*g1^2*m + 435.844934799028*g1^3*m - 5748.542416997681*g1^4*m + 87033.36727241872*g1^5*m - 13.874999999999996*g2^2*m + 429.5555364769108*g1*g2^2*m - 10912.122010685198*g1^2*g2^2*m + 265674.02631131886*g1^3*g2^2*m - 1097.141972202233*g2^4*m + 79642.53054309505*g1*g2^4*m - 10.875000000000002*g1*g2*m^2 + 236.24448996099485*g1^2*g2*m^2 - 4804.030670563139*g1^3*g2*m^2 + 99687.41181163347*g1^4*g2*m^2 + 35.88487930399102*g2^3*m^2 - 2460.2436533170176*g1*g2^3*m^2 + 107658.8409622744*g1^2*g2^3*m^2 + 6986.779222663509*g2^5*m^2 + 6.289398322117158*g1*g2^2*m^3 - 584.9628233101666*g1^2*g2^2*m^3 + 24437.197930076793*g1^3*g2^2*m^3 - 52.56651119730308*g2^4*m^3 + 7392.060912239483*g1*g2^4*m^3 + 0.16819891149893978*g1*g2^3*m^4 + 617.2009576529588*g1^2*g2^3*m^4 + 39.61861814414792*g2^5*m^4 - 1.2241829158351916*g1*g2^4*m^5 - 1.9999999999999996*n + 5.*g1*n - 41.625*g1^2*n + 435.844934799028*g1^3*n - 5748.542416997681*g1^4*n + 87033.36727241872*g1^5*n - 13.874999999999996*g2^2*n + 429.5555364769108*g1*g2^2*n - 10912.122010685198*g1^2*g2^2*n + 265674.02631131886*g1^3*g2^2*n - 1097.141972202233*g2^4*n + 79642.53054309505*g1*g2^4*n - (2.*g1*m*n)/g2 + (2.5*g1^2*m*n)/g2 - (17.624999999999996*g1^3*m*n)/g2 + (159.5525502104895*g1^4*m*n)/g2 - (1863.4009905870162*g1^5*m*n)/g2 + (25592.161039136812*g1^6*m*n)/g2 + 2.5*g2*m*n - 52.875*g1*g2*m*n + 946.5592891345007*g1^2*g2*m*n - 17871.778708823895*g1^3*g2*m*n + 356228.7482144602*g1^4*g2*m*n + 157.75988152241678*g2^3*m*n - 8922.6855717509*g1*g2^3*m*n + 353288.1668793793*g1^2*g2^3*m*n + 23574.23576012243*g2^5*m*n - 11.250000000000002*g1^2*m^2*n + 202.36526604293007*g1^3*m^2*n - 3568.4625359373986*g1^4*m^2*n + 66519.59896240213*g1^5*m^2*n - 3.749999999999999*g2^2*m^2*n + 208.65466436504724*g1*g2^2*m^2*n - 7721.0187394681425*g1^2*g2^2*m^2*n + 245055.53262101466*g1^3*g2^2*m^2*n - 766.1721028131011*g2^4*m^2*n + 73549.9994627489*g1*g2^4*m^2*n + 10.756012128436344*g1^2*g2*m^3*n - 762.2311970462661*g1^3*g2*m^3*n + 27653.667372591874*g1^4*g2*m^3*n + 1.7926686880727245*g2^3*m^3*n - 394.3193811841779*g1*g2^3*m^3*n + 30597.05679974365*g1^2*g2^3*m^3*n + 2018.1124851524294*g2^5*m^3*n - 0.8691557168203828*g1^2*g2^2*m^4*n + 1113.6618504025755*g1^3*g2^2*m^4*n - 0.0869155716820383*g2^4*m^4*n + 360.43622897685736*g1*g2^4*m^4*n - 2.808092070806552*g1^2*g2^3*m^5*n - 0.18720613805377012*g2^5*m^5*n - 10.875000000000002*g1*g2*n^2 + 236.24448996099485*g1^2*g2*n^2 - 4804.030670563139*g1^3*g2*n^2 + 99687.41181163347*g1^4*g2*n^2 + 35.88487930399102*g2^3*n^2 - 2460.2436533170176*g1*g2^3*n^2 + 107658.8409622744*g1^2*g2^3*n^2 + 6986.779222663509*g2^5*n^2 - 11.250000000000002*g1^2*m*n^2 + 202.36526604293007*g1^3*m*n^2 - 3568.4625359373986*g1^4*m*n^2 + 66519.59896240213*g1^5*m*n^2 - 3.749999999999999*g2^2*m*n^2 + 208.65466436504724*g1*g2^2*m*n^2 - 7721.0187394681425*g1^2*g2^2*m*n^2 + 245055.53262101466*g1^3*g2^2*m*n^2 - 766.1721028131011*g2^4*m*n^2 + 73549.9994627489*g1*g2^4*m*n^2 - (3.749999999999999*g1^3*m^2*n^2)/g2 + (52.38398519880525*g1^4*m^2*n^2)/g2 - (793.0298289729438*g1^5*m^2*n^2)/g2 + (13154.828207297896*g1^6*m^2*n^2)/g2 - 0.375*g1*g2*m^2*n^2 + 78.05942123183658*g1^2*g2*m^2*n^2 - 3125.398463449482*g1^3*g2*m^2*n^2 + 96734.90415037202*g1^4*g2*m^2*n^2 + 16.499105894814225*g2^3*m^2*n^2 - 1504.302714777793*g1*g2^3*m^2*n^2 + 89369.61482178903*g1^2*g2^3*m^2*n^2 + 6146.92305057467*g2^5*m^2*n^2 + 7.170674752290899*g1^3*m^3*n^2 - 396.68660892732134*g1^4*m^3*n^2 + 12409.370281385225*g1^5*m^3*n^2 + 0.8812764301737388*g1*g2^2*m^3*n^2 - 209.27955026129644*g1^2*g2^2*m^3*n^2 + 18044.775647704282*g1^3*g2^2*m^3*n^2 - 26.85772615984322*g2^4*m^3*n^2 + 5378.868834950924*g1*g2^4*m^3*n^2 - 0.8691557168203828*g1^3*g2*m^4*n^2 + 900.1071474629155*g1^4*g2*m^4*n^2 - 0.6027767699091313*g1*g2^3*m^4*n^2 + 293.96732540495753*g1^2*g2^3*m^4*n^2 + 21.12593405971316*g2^5*m^4*n^2 - 3.7441227610754018*g1^3*g2^2*m^5*n^2 + 0.10094608751257077*g1*g2^4*m^5*n^2 + 6.289398322117158*g1*g2^2*n^3 - 584.9628233101666*g1^2*g2^2*n^3 + 24437.197930076793*g1^3*g2^2*n^3 - 52.56651119730308*g2^4*n^3 + 7392.060912239483*g1*g2^4*n^3 + 10.756012128436344*g1^2*g2*m*n^3 - 762.2311970462661*g1^3*g2*m*n^3 + 27653.667372591874*g1^4*g2*m*n^3 + 1.7926686880727245*g2^3*m*n^3 - 394.3193811841779*g1*g2^3*m*n^3 + 30597.05679974365*g1^2*g2^3*m*n^3 + 2018.1124851524294*g2^5*m*n^3 + 7.170674752290899*g1^3*m^2*n^3 - 396.68660892732134*g1^4*m^2*n^3 + 12409.370281385225*g1^5*m^2*n^3 + 0.8812764301737388*g1*g2^2*m^2*n^3 - 209.27955026129644*g1^2*g2^2*m^2*n^3 + 18044.775647704282*g1^3*g2^2*m^2*n^3 - 26.85772615984322*g2^4*m^2*n^3 + 5378.868834950924*g1*g2^4*m^2*n^3 + (1.7926686880727245*g1^4*m^3*n^3)/g2 - (79.42423735714632*g1^5*m^3*n^3)/g2 + (2129.160138572786*g1^6*m^3*n^3)/g2 - 32.01117652519718*g1^3*g2*m^3*n^3 + 4286.542798070729*g1^4*g2*m^3*n^3 - 2.8018056015535784*g1*g2^3*m^3*n^3 + 1340.3452788481459*g1^2*g2^3*m^3*n^3 + 111.04765342035614*g2^5*m^3*n^3 - 0.4345778584101914*g1^4*m^4*n^3 + 365.5905500514892*g1^5*m^4*n^3 + 101.22919367464631*g1^3*g2^2*m^4*n^3 + 4.03108424630919*g1*g2^4*m^4*n^3 - 2.808092070806552*g1^4*g2*m^5*n^3 + 0.16819891149893978*g1*g2^3*n^4 + 617.2009576529588*g1^2*g2^3*n^4 + 39.61861814414792*g2^5*n^4 - 0.8691557168203828*g1^2*g2^2*m*n^4 + 1113.6618504025755*g1^3*g2^2*m*n^4 - 0.0869155716820383*g2^4*m*n^4 + 360.43622897685736*g1*g2^4*m*n^4 - 0.8691557168203828*g1^3*g2*m^2*n^4 + 900.1071474629155*g1^4*g2*m^2*n^4 - 0.6027767699091313*g1*g2^3*m^2*n^4 + 293.96732540495753*g1^2*g2^3*m^2*n^4 + 21.12593405971316*g2^5*m^2*n^4 - 0.4345778584101914*g1^4*m^3*n^4 + 365.5905500514892*g1^5*m^3*n^4 + 101.22919367464631*g1^3*g2^2*m^3*n^4 + 4.03108424630919*g1*g2^4*m^3*n^4 - (0.0869155716820383*g1^5*m^4*n^4)/g2 + (60.74455220386109*g1^6*m^4*n^4)/g2 + 11.06113559500097*g1^4*g2*m^4*n^4 - 1.1232368283226208*g1^5*m^5*n^4 - 1.2241829158351916*g1*g2^4*n^5 - 2.808092070806552*g1^2*g2^3*m*n^5 - 0.18720613805377012*g2^5*m*n^5 - 3.7441227610754018*g1^3*g2^2*m^2*n^5 + 0.10094608751257077*g1*g2^4*m^2*n^5 - 2.808092070806552*g1^4*g2*m^3*n^5 - 1.1232368283226208*g1^5*m^4*n^5 - (0.18720613805377012*g1^6*m^5*n^5)/g2);

